Sampling and Reconstructing Angular Domains with Uniform Arrays

The surge of massive antenna arrays in wireless networks calls for the adoption of analog/hybrid array solutions, where multiple antenna elements are driven by a common radio front end to form a beam along a specific angle in order to maximize the beamforming gain. Many heuristics have been proposed to sample the angular domain by trading off between sampling step size and overhead, where arbitrarily small angular step size is only attainable with infinite sampling overhead. We show that, for uniform linear and rectangular arrays, lossless reconstruction of the array's angular responses at arbitrary angular precision is possible using a finite number of samples without resorting to assumptions of angular sparsity. The proposed method, sampling and reconstructing angular domain (SARA), defines how many and which angles to be sampled and the corresponding reconstruction. This general solution to scan the angular domain can therefore be applied not only to beam acquisition and channel estimation, but also to radio imaging techniques, making it a candidate for future integrated sensing and communications (ISAC). Extensive simulation results for target detection and radio imaging have demonstrated clear advantages of SARA versus other considered baselines, both in terms of angular reconstruction performance and computational complexity.

==> Figures/DirichletKernel.m <==
clear all, close all

x = -0.5:.001:0.5;

FH = figure();

Data = zeros(numel(x),4);
Data = x.';

N = 8; d = 0.5; ell = 0;
PH = plot(x, diric(pi * 2 * (x - ell) * d * 2, N)); hold on, grid on
Data(:,2) = diric(pi * 2 * (x - ell) * d * 2, N);

N = 15; d = 0.5; ell = -0.2;
PH = plot(x, diric(pi * 2 * (x - ell) * d * 2, N)); hold on, grid on
Data(:,3) = diric(pi * 2 * (x - ell) * d * 2, N);

N = 8; d = 0.7; ell = 0.4;
PH = plot(x, diric(pi * 2 * (x - ell) * d * 2, N)); hold on, grid on
Data(:,4) = diric(pi * 2 * (x - ell) * d * 2, N);

writematrix(Data,'../Data/ExportedDirichletExample.txt','Delimiter',' ')

==> Figures/MATLAB/isWithinS.m <==
function within = isWithinS(coords, scale, width)
%Determines if 2D coords are within the shape of a S centered in 0,0
%   coords: 2D vector of position
%   scale: scale factor
%   width: width of the S
within = false;

%% Scaling coords and width, normalizing everything
coords = coords / scale;
width = width / scale;

assert(numel(coords) == 2, 'Input coordinates should be a 2D vector'); 
assert(width > 0 && width < 1, 'Normalized width should be between 0 and 1');

%% Checking if coords are within any of the S segments
x = coords(1);
y = coords(2);

if x >= 0 && x <= 1 + width && y >= 2 - width && y <= 2 + width
    % Top right
    within = true;
elseif x <= 0 && x^2 + (y-1)^2 >= (1 - width)^2 && x^2 + (y-1)^2 <= (1 + width)^2
    % First upper arc
    within = true;
elseif x >= 0 && x^2 + (y+1)^2 >= (1 - width)^2 && x^2 + (y+1)^2 <= (1 + width)^2
    % First upper arc
    within = true;
elseif x <= 0 && x >= -1 - width && y <= -2 + width && y >= -2 - width
    % First upper arc
    within = true;
end
% Otherwise, return false
return

end



==> Figures/MATLAB/one_dim_example.m <==
clear all, close all, clc

% S parameters
scale = 0.15;
width = 0.07;
gridInterval = 1/160; % below 0.002 is extremely slow, don't know why
samplingInterval = 1/16;
GenerateTrueArrayResponse = true;
GenerateReconstructedResponse = true;
RngSeed = 4;

% Array parameters
N = 8; % antenna elements
d = 0.5; % elements spacing in lambdas

DbName = sprintf('OneDim_TrueArrayResponse_GridSampling_%d_Antennas_%d_Rng_%d.mat', floor(gridInterval*1e6), N, RngSeed);

az = (-0.5:gridInterval:(0.5 - gridInterval)).';
rng(RngSeed)

assert(mod(samplingInterval, gridInterval) == 0, 'samplingInterval should be a multiple of gridInterval')
Upsampling = samplingInterval/gridInterval;

%% True scenario generation and plotting
idealS = zeros(size(az));
fprintf('Generating original S shape\n')

for i = 1:size(idealS,1)
    if isWithinS([az(i), 0], scale, width)
        idealS(i) = sqrt(2) * (randn() + 1i * randn());
    end
end

FH = figure;

plot(az, abs(idealS))

FH.CurrentAxes.XLim = [-0.5 0.5];
FH.CurrentAxes.XLabel.String = 'NAF Azimuth';

%% 1D Kernel

FH2 = figure;

plot(az, diric(4*d*pi*(az), N)), hold on

FH2.CurrentAxes.XLim = [-0.5 0.5];
FH2.CurrentAxes.XLabel.String = 'NAF Azimuth';

%% Generating true array response

trueResponse = zeros(size(idealS));

for i = 1:size(idealS,1)
    if idealS(i) ~= 0
        trueResponse = trueResponse + idealS(i) * diric(2*d*pi*(az - az(i)), N);
    end
end

figure(FH), hold on
plot(az, abs(trueResponse))


%% Sampling the response

sampledResponse = trueResponse(1:Upsampling:end);
sampledAz = az(1:Upsampling:end);

stem(sampledAz, abs(sampledResponse))

==> Figures/MATLAB/two_dim_example.m <==
clear all, close all

LabelFontSize = 20;
AxesFontSize = 18;
FontName = 'Times'; % 'Helvetica' or 'Times'
TickPositions = -0.5:0.25:0.5;

% S parameters
scale = 0.15;
width = 0.07;
gridInterval = 1/160; % below 0.002 is extremely slow, don't know why
samplingInterval = 1/16;
GenerateTrueArrayResponse = true;
GenerateReconstructedResponse = true;
RngSeed = 4;

% Array parameters
N = 16; % antenna elements
d = 0.5; % elements spacing in lambdas

DbName = sprintf('TrueArrayResponse_GridSampling_%d_Antennas_%d_Rng_%d.mat', floor(gridInterval*1e6), N, RngSeed);

az = -0.5:gridInterval:(0.5 - gridInterval);
el = -0.5:gridInterval:(0.5 - gridInterval);
rng(RngSeed)

assert(mod(samplingInterval, gridInterval) == 0, 'samplingInterval should be a multiple of gridInterval')
Upsampling = samplingInterval/gridInterval;

[azGrid,elGrid] = meshgrid(az, el);

%% S generation and plotting
idealS = zeros(size(azGrid));
fprintf('Generating original S shape\n')

for i = 1:size(idealS,1)
    for j = 1:size(idealS,2)
        if isWithinS([azGrid(i,j), elGrid(i,j)], scale, width)
            idealS(i,j) = 1;
        end
    end
end

FH = figure;
myColorMap = jet(256);
myColorMap(1,:) = 1;
colormap(myColorMap);

imagesc('XData',az,'YData',el,'CData',idealS)

FH.CurrentAxes.XLim = [-0.5 0.5];
FH.CurrentAxes.YLim = [-0.5 0.5];
FH.CurrentAxes.XLabel.String = 'Horizontal NAF';
FH.CurrentAxes.YLabel.String = 'Vertical NAF';
FH.CurrentAxes.XLabel.FontSize = LabelFontSize;
FH.CurrentAxes.YLabel.FontSize = LabelFontSize;
FH.CurrentAxes.XLabel.FontName = FontName;
FH.CurrentAxes.YLabel.FontName = FontName;
FH.CurrentAxes.XTick = TickPositions;
FH.CurrentAxes.YTick = TickPositions;
FH.CurrentAxes.FontSize = AxesFontSize;
FH.CurrentAxes.FontName = FontName;

%% True Scenario and plotting

idealResponse = sqrt(0.5 / sum(idealS, 'all')) * (randn(size(azGrid)) + 1i * randn(size(azGrid)));
idealResponse = idealResponse .* idealS;
fprintf('Generating original S-shaped object\n')

FH = figure;
myColorMap = jet(256);
myColorMap(1,:) = 1;
colormap(myColorMap);

imagesc('XData',az,'YData',el,'CData',abs(idealResponse))

FH.CurrentAxes.XLim = [-0.5 0.5];
FH.CurrentAxes.YLim = [-0.5 0.5];
FH.CurrentAxes.XLabel.String = 'Horizontal NAF';
FH.CurrentAxes.YLabel.String = 'Vertical NAF';
FH.CurrentAxes.XLabel.FontSize = LabelFontSize;
FH.CurrentAxes.YLabel.FontSize = LabelFontSize;
FH.CurrentAxes.XLabel.FontName = FontName;
FH.CurrentAxes.YLabel.FontName = FontName;
FH.CurrentAxes.XTick = TickPositions;
FH.CurrentAxes.YTick = TickPositions;
FH.CurrentAxes.FontSize = AxesFontSize;
FH.CurrentAxes.FontName = FontName;


%% Ideal Array Response

if GenerateTrueArrayResponse
    idealArrayResponse = zeros(size(azGrid));
    fprintf('Generating Ideal Array Response\n')

    mostRecentProgress = 0.0;
    tic

    for i = 1:size(idealResponse,1)
        if i/size(idealResponse,1) - mostRecentProgress >= 0.1
            mostRecentProgress = floor(i/size(idealResponse,1)* 10)/10;
            fprintf('Progress: %2d %%. Time elapsed %d s\n', mostRecentProgress*100, floor(toc));
        end

        for j = 1:size(idealResponse,2)
            if idealResponse(i,j) ~= 0
                idealArrayResponse = idealArrayResponse + idealResponse(i,j) * diric(4*d*pi*(az - az(i)), N).' * diric(4*d*pi*(el - el(j)), N);
            end
        end
    end

    fprintf('Progress: 100 %%. Time elapsed %d s\n', floor(toc));
    
    save(DbName, 'idealArrayResponse');
else
    
    fprintf('Loading Ideal Array Response from file: %s\n', DbName);
    if exist(DbName, 'file') == 2
        load(DbName, 'idealArrayResponse');
    else
        error('Ideal Array Response file does not exist: %s ! Aborting...', DbName);
    end
end

FH = figure;
colormap(jet(256));

imagesc('XData',az,'YData',el,'CData',abs(idealArrayResponse))

FH.CurrentAxes.XLim = [-0.5 0.5];
FH.CurrentAxes.YLim = [-0.5 0.5];
FH.CurrentAxes.XLabel.String = 'Horizontal NAF';
FH.CurrentAxes.YLabel.String = 'Vertical NAF';
FH.CurrentAxes.XLabel.FontSize = LabelFontSize;
FH.CurrentAxes.YLabel.FontSize = LabelFontSize;
FH.CurrentAxes.XLabel.FontName = FontName;
FH.CurrentAxes.YLabel.FontName = FontName;
FH.CurrentAxes.XTick = TickPositions;
FH.CurrentAxes.YTick = TickPositions;
FH.CurrentAxes.FontSize = AxesFontSize;
FH.CurrentAxes.FontName = FontName;

%% Sampling the response

sampledAz = -0.5:samplingInterval:0.5 - samplingInterval;
sampledEl = -0.5:samplingInterval:0.5 - samplingInterval;

sampledResponse = idealArrayResponse(1:Upsampling:end, 1:Upsampling:end);

fprintf('Plotting sampled response\n')
FH = figure;
colormap(jet(256));

imagesc('XData',sampledAz,'YData',sampledEl,'CData',abs(sampledResponse))

FH.CurrentAxes.XLim = [-0.5 0.5];
FH.CurrentAxes.YLim = [-0.5 0.5];
FH.CurrentAxes.XLabel.String = 'Horizontal NAF';
FH.CurrentAxes.YLabel.String = 'Vertical NAF';
FH.CurrentAxes.XLabel.FontSize = LabelFontSize;
FH.CurrentAxes.YLabel.FontSize = LabelFontSize;
FH.CurrentAxes.XLabel.FontName = FontName;
FH.CurrentAxes.YLabel.FontName = FontName;
FH.CurrentAxes.XTick = TickPositions;
FH.CurrentAxes.YTick = TickPositions;
FH.CurrentAxes.FontSize = AxesFontSize;
FH.CurrentAxes.FontName = FontName;

%% Plotting the 2D kernel

kernel = diric(4*d*pi*(az), N).' * diric(4*d*pi*(el), N);

fprintf('Plotting the Dirichlet Kernel\n')
FH = figure;
colormap(jet(256));

imagesc('XData',az,'YData',el,'CData',abs(kernel))

FH.CurrentAxes.XLim = [-0.5 0.5];
FH.CurrentAxes.YLim = [-0.5 0.5];
FH.CurrentAxes.XLabel.String = 'Horizontal NAF';
FH.CurrentAxes.YLabel.String = 'Vertical NAF';
FH.CurrentAxes.XLabel.FontSize = LabelFontSize;
FH.CurrentAxes.YLabel.FontSize = LabelFontSize;
FH.CurrentAxes.XLabel.FontName = FontName;
FH.CurrentAxes.YLabel.FontName = FontName;
FH.CurrentAxes.XTick = TickPositions;
FH.CurrentAxes.YTick = TickPositions;
FH.CurrentAxes.FontSize = AxesFontSize;
FH.CurrentAxes.FontName = FontName;

%% Reconstructing the response - SARA

if GenerateReconstructedResponse
    reconstructedResponse = zeros(size(azGrid));
    fprintf('Reconstructing the Array Response\n')

    mostRecentProgress = 0.0;
    tic

    for i = 1:size(sampledResponse,1)
        if i/size(sampledResponse,1) - mostRecentProgress >= 0.1
            mostRecentProgress = floor(i/size(sampledResponse,1)* 10)/10;
            fprintf('Progress: %2d %%. Time elapsed %d s\n', mostRecentProgress*100, floor(toc));
        end

        for j = 1:size(sampledResponse,2)
            reconstructedResponse = reconstructedResponse + (N*samplingInterval)^2*sampledResponse(i,j) * diric(4*d*pi*(az - sampledAz(i)), N).' * diric(4*d*pi*(el - sampledEl(j)), N);
        end
    end

    fprintf('Progress: 100 %%. Time elapsed %d s\n', floor(toc));
    
    save(DbName, 'reconstructedResponse', '-append');
else
    if exist(DbName, 'file') == 2
        load(DbName, 'reconstructedResponse');
    else
        error('Reconstructed Response file does not exist: %s ! Aborting...', DbName);
    end
    fprintf('Using the loaded response from %s\n', DbName);
end

FH = figure;
colormap(jet(256));

imagesc('XData',az,'YData',el,'CData',abs(reconstructedResponse))

FH.CurrentAxes.XLim = [-0.5 0.5];
FH.CurrentAxes.YLim = [-0.5 0.5];
FH.CurrentAxes.XLabel.String = 'Horizontal NAF';
FH.CurrentAxes.YLabel.String = 'Vertical NAF';
FH.CurrentAxes.XLabel.FontSize = LabelFontSize;
FH.CurrentAxes.YLabel.FontSize = LabelFontSize;
FH.CurrentAxes.XLabel.FontName = FontName;
FH.CurrentAxes.YLabel.FontName = FontName;
FH.CurrentAxes.XTick = TickPositions;
FH.CurrentAxes.YTick = TickPositions;
FH.CurrentAxes.FontSize = AxesFontSize;
FH.CurrentAxes.FontName = FontName;

%% Reconstructing the response - CUBIC

[azSampledGrid,elSampledGrid] = meshgrid(sampledAz, sampledEl);
reconstructedResponseCubic = interp2(azSampledGrid, elSampledGrid, sampledResponse, azGrid, elGrid, 'cubic');
reconstructedResponseCubic(isnan(reconstructedResponseCubic)) = 0;

FH = figure;
colormap(jet(256));

imagesc('XData',az,'YData',el,'CData',abs(reconstructedResponseCubic))

FH.CurrentAxes.XLim = [-0.5 0.5];
FH.CurrentAxes.YLim = [-0.5 0.5];
FH.CurrentAxes.XLabel.String = 'Horizontal NAF';
FH.CurrentAxes.YLabel.String = 'Vertical NAF';
FH.CurrentAxes.XLabel.FontSize = LabelFontSize;
FH.CurrentAxes.YLabel.FontSize = LabelFontSize;
FH.CurrentAxes.XLabel.FontName = FontName;
FH.CurrentAxes.YLabel.FontName = FontName;
FH.CurrentAxes.XTick = TickPositions;
FH.CurrentAxes.YTick = TickPositions;
FH.CurrentAxes.FontSize = AxesFontSize;
FH.CurrentAxes.FontName = FontName;

%% Using SARA only in 1D

partialSampledResponse = idealArrayResponse(:, 1:Upsampling:end);
fprintf('Plotting partially sampled response\n')
FH = figure;
colormap(jet(256));

imagesc('XData',az,'YData',sampledEl,'CData',abs(partialSampledResponse))

FH.CurrentAxes.XLim = [-0.5 0.5];
FH.CurrentAxes.YLim = [-0.5 0.5];
FH.CurrentAxes.XLabel.String = 'Horizontal NAF';
FH.CurrentAxes.YLabel.String = 'Vertical NAF';
FH.CurrentAxes.XLabel.FontSize = LabelFontSize;
FH.CurrentAxes.YLabel.FontSize = LabelFontSize;
FH.CurrentAxes.XLabel.FontName = FontName;
FH.CurrentAxes.YLabel.FontName = FontName;
FH.CurrentAxes.XTick = TickPositions;
FH.CurrentAxes.YTick = TickPositions;
FH.CurrentAxes.FontSize = AxesFontSize;
FH.CurrentAxes.FontName = FontName;

%% Reconstructing the partial response - SARA

partialReconstructedResponse = zeros(size(azGrid));
fprintf('Reconstructing the partial Array Response\n')

mostRecentProgress = 0.0;
tic

for i = 1:size(partialSampledResponse,1)
    if i/size(sampledResponse,1) - mostRecentProgress >= 0.1
        mostRecentProgress = floor(i/size(partialSampledResponse,1)* 10)/10;
        fprintf('Progress: %2d %%. Time elapsed %d s\n', mostRecentProgress*100, floor(toc));
    end

    for j = 1:size(partialSampledResponse,2)
        partialReconstructedResponse(i,:) = partialReconstructedResponse(i,:) + partialSampledResponse(i,j) * diric(4*d*pi*(el - sampledEl(j)), N);
    end
end

fprintf('Progress: 100 %%. Time elapsed %d s\n', floor(toc));
    

FH = figure;
colormap(jet(256));

imagesc('XData',az,'YData',el,'CData',abs(partialReconstructedResponse))

FH.CurrentAxes.XLim = [-0.5 0.5];
FH.CurrentAxes.YLim = [-0.5 0.5];
FH.CurrentAxes.XLabel.String = 'Horizontal NAF';
FH.CurrentAxes.YLabel.String = 'Vertical NAF';
FH.CurrentAxes.XLabel.FontSize = LabelFontSize;
FH.CurrentAxes.YLabel.FontSize = LabelFontSize;
FH.CurrentAxes.XLabel.FontName = FontName;
FH.CurrentAxes.YLabel.FontName = FontName;
FH.CurrentAxes.XTick = TickPositions;
FH.CurrentAxes.YTick = TickPositions;
FH.CurrentAxes.FontSize = AxesFontSize;
FH.CurrentAxes.FontName = FontName;


%% Final KPIs

% idealArrayResponse = idealArrayResponse / max(abs(idealArrayResponse(:)));
% reconstructedResponse = reconstructedResponse / max(abs(reconstructedResponse(:)));
% reconstructedResponseCubic = reconstructedResponseCubic / max(abs(reconstructedResponseCubic(:)));
% partialReconstructedResponse = partialReconstructedResponse / max(abs(partialReconstructedResponse(:)));

fprintf('\nSARA reconstruction RMSE = %g\n', sqrt(mean(abs(reconstructedResponse - idealArrayResponse).^2, 'all')));
fprintf('CUBIC reconstruction RMSE = %g\n', sqrt(mean(abs(reconstructedResponseCubic - idealArrayResponse).^2, 'all')));
fprintf('CUBIC reconstruction Normalized RMSE = %g\n', sqrt(mean(abs(reconstructedResponseCubic - idealArrayResponse).^2, 'all')) / sqrt(mean(abs(idealArrayResponse).^2, 'all')));
fprintf('1D reconstruction RMSE = %g\n', sqrt(mean(abs(partialReconstructedResponse - idealArrayResponse).^2, 'all')));

